A Well Balanced Reconstruction with Bounded Velocities and Low-Oscillation Slow Shocks for the Shallow Water Equations

Many numerical schemes for hyperbolic systems require a piecewise polynomial reconstruction of the cell averaged values, and to simulate perturbed steady states accurately we require a so called 'well balanced' reconstruction scheme. For the shallow water system this involves reconstructing in surface elevation, to which modifications must be made as the fluid depth becomes small to ensure positivity. We investigate the scheme proposed in Skevington (2021) though numerical experiments, demonstrating its ability to resolve steady and near steady states at high accuracy. We also present a modification to the scheme which enables the resolution of slowly moving shocks and dam break problems without compromising the well balanced property.

==> Figures/TestProblems_Reconstruction_BumpDrain/figs_plot_tprbd.m <==
%Plots figures for bumpdrain for reconstruction paper

fld = fullfile(pwd,'Outputs','Plots','TestProblems_Reconstruction_BumpDrain');

fig_size = {[8,5.5],                [10,7],                 [16,6]};
fig_marg = {[0.05,0.55,0.05,0.05],  [0.05,0.55,0.05,0.05],  [0.2,1.5,0.05,1.4]};

N = round(10.^(2:0.25:4));

symb = {'o','','s','','d','','x','','+'};

%---Figures---

sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxp_test_recon_kappa_bumpdrain',':');


%Snapshot
Sr = sims.Sr{end};
fig = figure; hold on;
plot_x_curve_field(Sr,1,1,'P',1,'-k');
plot_x_curve_field(Sr,1,Sr.nt,'P',1,'-k');
plot_x_curve_field(Sr,1,Sr.nt,'P',5,'-k');

text(2 ,0.4    ,'$0$' ,'interpreter','latex','HorizontalAlignment','right'  ,'VerticalAlignment','bottom');
text(2 ,4e-5   ,'$50$','interpreter','latex','HorizontalAlignment','right'  ,'VerticalAlignment','bottom');

xlabel('$x$','interpreter','latex');ylabel('$b \quad \eta$','interpreter','latex');
file = fullfile(fld,'tests_bumpdrain_h');
savefig(fig,file);
fig2pdf(fig,file,fig_size{3},fig_marg{3});
close(fig);

%Error at each time
E1 = cell(9,1);      %Error in eta in wet
E2 = cell(9,1);      %Error in u in wet
t  = cell(9,1);
for is=1:9
    E1{is} = NaN(sims.Sr{is}.nt,1);
    E2{is} = NaN(sims.Sr{is}.nt,1);
    t{is}  = sims.Sr{is}.t;
    
    for it=1:sims.Sr{is}.nt
        P  = sims.Sr{is}.P{it};
        x  = sims.Sr{is}.xc{it};
        idx = x<1;
        E1{is}(it) = sum(abs(P(idx,1)-0.4))/(nnz(idx));
        E2{is}(it) = sum(abs(P(idx,3)))/(nnz(idx));
    end
end

%Convergence over all time
fig = figure; hold on;
plot(N,cellfun(@(x)mean(x),E1),':ok',N,cellfun(@(x)mean(x),E2),':sk');
set(gca, 'XScale', 'log','Yscale','log')
axis('tight')
legend_latex('$\eta$ on $x \leq 1$','$u$ on $x \leq 1$','location','southwest');
xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
gradient_triangle([2e3,6e-9],4e3,-5/2)
gradient_triangle([4e3,2e-6],2e3,-2)
file = fullfile(fld,'tests_bumpdrain_convergence');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);

%Error at specific time as x fn
Sr = sims.Sr{3};
idx = Sr.xc{end}<1.1;
x  = Sr.xc{end}(idx);
E1 = Sr.P{end}(idx,1) - 0.4;
E2 = Sr.P{end}(idx,3);

fig = figure; hold on;
col = [0.6,0.6,0.6];
plot(x,x*NaN,'-xk','MarkerEdgeColor',col);
plot(x,x*NaN,'-.xk','MarkerEdgeColor',col);
plot(x,E1,'x','Color',col);
plot(x,E2,'x','Color',col);
plot(x,E1,'-k');
plot(x,E2,'-.k');
legend_latex('$\eta-0.4$','$u$','location','northwest');
ylim([-1,3.5]*1e-5)
xlabel('$x$','interpreter','latex')
file = fullfile(fld,'tests_bumpdrain_error');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1});
close(fig);

==> Figures/TestProblems_Reconstruction_DamBreak/Old/figs_plot_tprdb.m <==
%Plot data for dam break problem for reconstruction paper

fld = fullfile(pwd,'Outputs','Plots','TestProblems_Reconstruction_DamBreak');

fig_size = {[8,5.5],                [10,7],                 [16,6]};
fig_marg = {[0.05,0.55,0.05,0.05],  [0.05,0.55,0.05,0.05],  [0.2,1.5,0.05,1.4]};

N = round(10.^(2:0.25:4));

symb = {'o','','s','','d','','x','','+'};

%--With Theta--

sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxp_test_recon_dbi',':');

%Snapshots
Sr = sims.Sr{end}; idx = Sr.time_idx_approx(0:0.2:1);
fig = figure; hold on;
plot_x_curve_field(Sr,1,idx,'p',1,'-k');
xlabel('$x$','interpreter','latex');ylabel('$h$','interpreter','latex');
ylim([0,1.1]);
file = fullfile(fld,'tests_dambreak_h');
savefig(fig,file);
fig2pdf(fig,file,fig_size{3},fig_marg{3});
close(fig);

%Max speed
fig = figure; hold on;
leg = {};
for is=1:2:9
    Sr = sims.Sr{is};
    max_u = cellfun(@(x) x(3),Sr.max('c',Sr.p));
    leg{end+1} = sprintf('$J=%i$',N(is));
    plot_symb(Sr.t,max_u,'-','k',symb{is},10);
end
legend_latex(leg{:},'location','southeast');
ylabel('$u_{\max}(t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
file = fullfile(fld,'tests_dambreak_umax');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(b)');
close(fig);

%Convergence
h       =@(x,t) 1.*(x-1<=-t) + 0.*(x-1>=2*t) + ((2/3 - (x-1)./(3*t)).^2).*(x-1>-t & x-1<2*t);
u       =@(x,t) 0.*(x-1<=-t) + 0.*(x-1>=2*t) + (2/3 + 2*(x-1)./(3*t)).*(x-1>-t & x-1<2*t);

%Compute errors at time t=1
E1 = NaN(9,1);      %Error in h in wet
E2 = NaN(9,1);      %Error in u in wet
E3 = NaN(9,1);      %Error in uh in wet
E4 = NaN(9,1);      %Error in h in dry
for is=1:9
    p  = sims.Sr{is}.p{end};
    x  = sims.Sr{is}.xc{end};
    idx = x<3;
    E1(is) = sum(abs(p(idx,1)-h(x(idx),1)))/(nnz(idx));
    E2(is) = sum(abs(p(idx,3)-u(x(idx),1)))/(nnz(idx));
    E3(is) = sum(abs(p(idx,1).*p(idx,3)-u(x(idx),1).*h(x(idx),1)))/(nnz(idx));
    E4(is) = sum(abs(p(~idx,1)-h(x(~idx),1)))/(nnz(~idx));
end

fig = figure; hold on;
plot(N,E1,':ok',N,E2,':sk',N,E3,':dk');
set(gca, 'XScale', 'log','Yscale','log')
legend_latex('$h$ on $0 \leq x \leq 3$','$u$ on $0 \leq x \leq 3$','$uh$ on $0 \leq x \leq 3$')
xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
ylim([1e-4,5e-1])
gradient_triangle([2e2,5e-4],4e2,1);
gradient_triangle([1e3,5e-3],2e3,1/2);
file = fullfile(fld,'tests_dambreak_convergence_wet');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(a)');
close(fig);

fig = figure; hold on;
plot(N,E4,':ok');
set(gca, 'XScale', 'log','Yscale','log')
legend_latex('$h$ on $3 \leq x \leq 4$')
xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
file = fullfile(fld,'tests_dambreak_convergence_dry');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(b)');
close(fig);

%Velocity profiles
fig = figure; hold on;
leg={};
for is=1:2:9
    plot_symb(sims.Sr{is}.xc{end},sims.Sr{is}.p{end}(:,3),'-','k',symb{is},round(N(is)/40));
    leg{end+1} = sprintf('$J=%i$',N(is));
end
legend_latex(leg{:},'location','southwest');
ylabel('$u_(x,1)$','interpreter','latex');xlabel('$x$','interpreter','latex');
xlim([2.5,4]);
file = fullfile(fld,'tests_dambreak_u_profile');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(a)');
close(fig);

%Front location & effective tailwater
xf = NaN(9,2);
for is=1:9
    u  = sims.Sr{is}.p{end}(:,3);
    du = abs(u(2:end) - u(1:end-1))/sims.Sr{is}.dx(1);
    idx = find(du(2:end-1)>2 & (du(1:end-2)<=2 | du(3:end)<=2));
    steep = sims.Sr{is}.xb{end}(idx+2);
    xf(is,1) = mean(steep(steep<3));
    xf(is,2) = mean(steep(steep>3));
end
hr = ((1-xf(:,1)/3).^4)/8;

fig = figure; hold on;
plot(N,abs(xf(:,1)-3),':ok',N,abs(xf(:,2)-3),':sk');
set(gca, 'XScale', 'log','Yscale','log')
legend_latex('First Front','Second Front','location','southwest')
xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
gradient_triangle([2e3,2e-1],4e3,1);
gradient_triangle([2e3,8e-2],4e3,1/2);
file = fullfile(fld,'tests_dambreak_convergence_front');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(b)');
close(fig);

fig = figure; hold on;
plot(N,hr,':ok');
set(gca, 'XScale', 'log','Yscale','log')
xlabel('$J$','interpreter','latex');ylabel('Effective Tailwater','interpreter','latex');
gradient_triangle([2e3,1e-7],4e3,2);
file = fullfile(fld,'tests_dambreak_eff_tail');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(c)');
close(fig);



%--Without Theta--

%Max speed
fig = figure; hold on;
leg = cell(5,1);
Sf = solution_file('tests_dbi_noTheta_N1'); Sr = Sf.solution_ram(1:10:Sf.nt); max_u = cellfun(@(x) x(3),Sr.max('c',Sr.p)); leg{1} = sprintf('$J=%i$',Sr.N(1)); plot_symb(Sr.t,max_u,'-','k','+',10);
Sf = solution_file('tests_dbi_noTheta_N3'); Sr = Sf.solution_ram(1:10:Sf.nt); max_u = cellfun(@(x) x(3),Sr.max('c',Sr.p)); leg{2} = sprintf('$J=%i$',Sr.N(1)); plot_symb(Sr.t,max_u,'-','k','x',10);
Sf = solution_file('tests_dbi_noTheta_N5'); Sr = Sf.solution_ram(1:10:Sf.nt); max_u = cellfun(@(x) x(3),Sr.max('c',Sr.p)); leg{3} = sprintf('$J=%i$',Sr.N(1)); plot_symb(Sr.t,max_u,'-','k','o',10);
Sf = solution_file('tests_dbi_noTheta_N7'); Sr = Sf.solution_ram(1:10:Sf.nt); max_u = cellfun(@(x) x(3),Sr.max('c',Sr.p)); leg{4} = sprintf('$J=%i$',Sr.N(1)); plot_symb(Sr.t,max_u,'-','k','s',10);
Sf = solution_file('tests_dbi_noTheta_N9'); Sr = Sf.solution_ram(1:10:Sf.nt); max_u = cellfun(@(x) x(3),Sr.max('c',Sr.p)); leg{5} = sprintf('$J=%i$',Sr.N(1)); plot_symb(Sr.t,max_u,'-','k','d',10);
legend_latex(leg{:},'location','northwest');
ylabel('$u_{\max}(t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
set(gca,'XScale','log');set(gca,'YScale','log');
xlim([1e-5,1e0]);
xticks(10.^(-5:0))
ylim([1e0,1e3]);
file = fullfile(fld,'tests_dambreak_umax_noTheta');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(a)');
close(fig);

==> Figures/TestProblems_Reconstruction_DamBreak/figs_plot_tprdb.m <==
%Plot data for dam break problem for reconstruction paper

fld = fullfile(pwd,'Outputs','Plots','TestProblems_Reconstruction_DamBreak');

fig_size = {[8,5.5],                [10,7],                 [16,6]};
fig_marg = {[0.05,0.55,0.05,0.05],  [0.05,0.55,0.05,0.05],  [0.2,1.5,0.05,1.4]};

N = round(10.^(2:0.25:4));

symb = {'o','','s','','d','','x','','+'};

% %--With Theta--
% 
% %Load data
% sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxb_test_recon_high_dbi',':');
% Sr_cell = sims.Sr;
% 
% %Snapshots
% Sr = Sr_cell{end}; idx = Sr.time_idx_approx(0:0.2:1);
% fig = figure; hold on;
% plot_x_curve_field(Sr,1,idx,'p',1,'-k');
% xlabel('$x$','interpreter','latex');ylabel('$h$','interpreter','latex');
% ylim([0,1.1]);
% file = fullfile(fld,'tests_dambreak_h');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{3},fig_marg{3});
% close(fig);
% 
% %Max speed
% fig = figure; hold on;
% leg = {};
% for is=1:2:9
%     Sr = Sr_cell{is};
%     max_u = cellfun(@(x) x(2),Sr.max('c',Sr.p));
%     leg{end+1} = sprintf('$J=%i$',N(is));
%     plot_symb(Sr.t,max_u,'-','k',symb{is},10);
% end
% legend_latex(leg{:},'location','southeast');
% ylabel('$u_{\max}(t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
% file = fullfile(fld,'tests_dambreak_umax');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(b)');
% close(fig);
% 
% %Convergence
% h       =@(x,t) 1.*(x-1<=-t) + 0.*(x-1>=2*t) + ((2/3 - (x-1)./(3*t)).^2).*(x-1>-t & x-1<2*t);
% u       =@(x,t) 0.*(x-1<=-t) + 0.*(x-1>=2*t) + (2/3 + 2*(x-1)./(3*t)).*(x-1>-t & x-1<2*t);
% 
% %Compute errors at time t=1
% E1 = NaN(9,1);      %Error in h in wet
% E2 = NaN(9,1);      %Error in u in wet
% E3 = NaN(9,1);      %Error in uh in wet
% E4 = NaN(9,1);      %Error in h in dry
% for is=1:9
%     p  = Sr_cell{is}.p{end};
%     x  = Sr_cell{is}.xc{end};
%     idx = x<3;
%     E1(is) = sum(abs(p(idx,1)-h(x(idx),1)))/(nnz(idx));
%     E2(is) = sum(abs(p(idx,2)-u(x(idx),1)))/(nnz(idx));
%     E3(is) = sum(abs(p(idx,1).*p(idx,2)-u(x(idx),1).*h(x(idx),1)))/(nnz(idx));
%     E4(is) = sum(abs(p(~idx,1)-h(x(~idx),1)))/(nnz(~idx));
% end
% 
% %Convergence in wet
% fig = figure; hold on;
% plot(N,E1,':ok',N,E2,':sk',N,E3,':dk');
% set(gca, 'XScale', 'log','Yscale','log')
% legend_latex('$h$ on $0 \leq x \leq 3$','$u$ on $0 \leq x \leq 3$','$uh$ on $0 \leq x \leq 3$')
% xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
% ylim([1e-4,2e-1])
% gradient_triangle([8e3,4e-4],4e3,-1);
% gradient_triangle([4e3,4e-3],8e3,-2/3);
% file = fullfile(fld,'tests_dambreak_convergence_wet');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(a)');
% close(fig);
% 
% %Convergence in dry
% fig = figure; hold on;
% plot(N,E4,':ok');
% set(gca, 'XScale', 'log','Yscale','log')
% legend_latex('$h$ on $3 \leq x \leq 4$')
% xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
% file = fullfile(fld,'tests_dambreak_convergence_dry');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(b)');
% close(fig);
% 
% %Velocity profiles
% time = 0.2;
% fig = figure; hold on;
% leg={};
% for is=1:2:9
%     it = Sr_cell{is}.time_idx_approx(time);
%     plot_symb(Sr_cell{is}.xc{it},Sr_cell{is}.p{it}(:,2),'-','k',symb{is},round(N(is)/40));
%     leg{end+1} = sprintf('$J=%i$',N(is));
% end
% legend_latex(leg{:},'location','northeast');
% ylabel('$u_(x,1)$','interpreter','latex');xlabel('$x$','interpreter','latex');
% xlim([1,4]);
% file = fullfile(fld,'tests_dambreak_u_profile');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(a)');
% close(fig);
% 
% %Front location & effective tailwater
% xf = NaN(9,2);
% for is=1:9
%     it = Sr_cell{is}.time_idx_approx(time);
%     u  = Sr_cell{is}.p{it}(:,2);
%     [~,i_xf] = max(u);
%     xf(is,1) = Sr_cell{is}.xc{it}(i_xf);
%     du = u(2:end) - u(1:end-1);
%     [~,i_xf] = min(du);
%     xf(is,2) = Sr_cell{is}.xb{it}(i_xf+1);
% end
% hr = (((2/3)-((xf(:,1)-1)/(3*time))).^4)/8;
% xf0 = 1+2*time;
% 
% fig = figure; hold on;
% plot(N,abs(xf(:,1)-xf0),':ok',N,abs(xf(:,2)-xf0),':sk');
% set(gca, 'XScale', 'log','Yscale','log')
% legend_latex('First Front','Second Front','location','southwest')
% xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
% gradient_triangle([8e3,3e-1],4e3,-1);
% gradient_triangle([8e3,8e-2],4e3,-1/2);
% file = fullfile(fld,'tests_dambreak_convergence_front');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(b)');
% close(fig);
% 
% fig = figure; hold on;
% plot(N,hr,':ok');
% set(gca, 'XScale', 'log','Yscale','log')
% xlabel('$J$','interpreter','latex');ylabel('Effective Tailwater','interpreter','latex');
% gradient_triangle([8e3,3e-5],4e3,-7/4);
% file = fullfile(fld,'tests_dambreak_eff_tail');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(c)');
% close(fig);
% 
% 
% 
% %--Without Theta--
% 
% %Max speed
% fig = figure; hold on;
% leg = cell(5,1);
% symb = {'+','x','o','s','d'};
% for i=1:5
%     Sf = solution_file(fullfile('Outputs','Data',sprintf('tests_dbi_basic_N%i',2*i-1)));
%     Sr = Sf.solution_ram(1:10:Sf.nt);
%     max_u = cellfun(@(x) x(2),Sr.max('c',Sr.p));
%     leg{i} = sprintf('$J=%i$',Sr.N(1));
%     plot_symb(Sr.t,max_u,'-','k',symb{i},10);
% end
% legend_latex(leg{:},'location','northwest');
% ylabel('$u_{\max}(t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
% set(gca,'XScale','log');set(gca,'YScale','log');
% xlim([4e-5,4e-1]);
% xticks(10.^(-5:0))
% ylim([1e0,1e3]);
% file = fullfile(fld,'tests_dambreak_umax_noTheta');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(a)');
% close(fig);
% 
% 
% %--With Kappa--
% 
% %Max speed
% fig = figure; hold on;
% leg = cell(5,1);
% symb = {'+','x','o','s','d'};
% for i=1:5
%     Sf = solution_file(fullfile('Outputs','Data',sprintf('tests_dbi_kappa_N%i',2*i-1)));
%     Sr = Sf.solution_ram(1:Sf.nt);
%     max_u = cellfun(@(x) x(2),Sr.max('c',Sr.p));
%     leg{i} = sprintf('$J=%i$',Sr.N(1));
%     plot_symb(Sr.t,max_u,'-','k',symb{i},1);
% end
% legend_latex(leg{:},'location','northwest');
% ylabel('$u_{\max}(t)$','interpreter','latex');xlabel('$t$','interpreter','latex');
% set(gca,'XScale','log');set(gca,'YScale','log');
% xlim([4e-7,1e-3]);
% xticks(10.^(-10:0))
% ylim([4e-1,1e3]);
% file = fullfile(fld,'tests_dambreak_umax_Kappa');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(a)');
% close(fig);

==> Figures/TestProblems_Reconstruction_ParabolicBumpBasin/figs_plot_tprpb.m <==
%Plot snapshots for parbolic basin problems for reconstruction paper

fld = fullfile(pwd,'Outputs','Plots','TestProblems_Reconstruction_ParabolicBumpBasin');

fig_size = {[8,5.5],                [10,7],                 [16,6]};
fig_marg = {[0.05,0.55,0.05,0.05],  [0.05,0.55,0.05,0.05],  [0.2,1.5,0.05,1.4]};

N = round(10.^(2:0.25:4));

symb1 = {'o','','s','','d','','x','','+'};
symb2 = {'o','s','d','x','+','^'};


%---Resting lake, High res---

% sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxb_test_recon_high_paribumprest');
% sims.Sr = cellfun(@(S)S.solution_ram(1:10:S.nt),sims.Sf,'UniformOutput',false);
% % sims.Sr = cellfun(@(S)S.solution_ram(1:100:S.nt),sims.Sf,'UniformOutput',false);
% 
% %Snapshot
% Sr = sims.Sr{end};
% fig = figure; hold on;
% plot_x_curve_field(Sr,1,Sr.nt,'P',1,'-k');
% plot_x_curve_field(Sr,1,Sr.nt,'P',3,'-k');
% xlabel('$x$','interpreter','latex');ylabel('$b \quad \eta$','interpreter','latex');
% file = fullfile(fld,'tests_parirest_h');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{3},fig_marg{3});
% close(fig);
% 
% %Error at each time
% E1 = cell(9,1);      %Error in h in wet
% E2 = cell(9,1);      %Error in u in wet
% E3 = cell(9,1);      %Error in h in dry
% t  = cell(9,1);
% for is=1:9
%     E1{is} = NaN(sims.Sr{is}.nt,1);
%     E2{is} = NaN(sims.Sr{is}.nt,1);
%     E3{is} = NaN(sims.Sr{is}.nt,1);
%     t{is}  = sims.Sr{is}.t;
%     
%     p0 = sims.Sr{is}.p{1};
%     for it=1:sims.Sr{is}.nt
%         p  = sims.Sr{is}.p{it};
%         x  = sims.Sr{is}.xc{it};
%         idx = -1<x & x<1;
%         E1{is}(it) = sum(abs(p(idx,1)-p0(idx,1)))/(nnz(idx));
%         E2{is}(it) = sum(abs(p(idx,2)-p0(idx,2)))/(nnz(idx));
%         E3{is}(it) = sum(abs(p(~idx,1)-p0(~idx,1)))/(nnz(~idx));
%     end
% end
% 
% %Convergence over all time
% fig = figure; hold on;
% plot(N,cellfun(@(x)mean(x),E1),':ok',N,cellfun(@(x)mean(x),E2),':sk',N,cellfun(@(x)mean(x),E3),':dk');
% set(gca, 'XScale', 'log','Yscale','log')
% legend_latex('$h$ on $|x| \leq 1$','$u$ on $|x| \leq 1$','$h$ on $|x| \geq 1$','location','southwest');
% xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
% ylim([1e-12,1e-1])
% gradient_triangle([4e3,1e-3],2e3,-3/2)
% file = fullfile(fld,'tests_parirest_convergence');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(a)');
% close(fig);
% 
% %Error, as a function of time
% fig = figure; hold on;
% leg = {};
% for is=1:2:9
%     plot_symb(t{is},E2{is},'-','k',symb1{is},100);
%     leg{end+1} = sprintf('$J=%i$',N(is));
% end
% set(gca, 'Yscale','log')
% xlabel('$t$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
% lgd = legend_latex(leg{:},'location','north');
% lgd.NumColumns = 2;
% ylim([5e-6,5e-1])
% file = fullfile(fld,'tests_parirest_convergence_time');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(b)');
% close(fig);

%---Resting lake, low res---

% sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxb_test_recon_low_paribumprest');
% sims.Sr = cellfun(@(S)S.solution_ram(S.time_idx_approx([0,0.5])),sims.Sf,'UniformOutput',false);

% fig = figure; hold on;
% for is=1:numel(sims.Sr)
%     Sr = sims.Sr{is};
%     plot_symb(Sr.xc{2},abs(Sr.p{2}(:,1)-Sr.p{1}(:,1)),'-','k',symb2{is},1);
% end
% xlabel('$x$','interpreter','latex');ylabel('Error','interpreter','latex');
% set(gca,'yscale','log')
% ylim([1e-17,1e-1])
% file = fullfile(fld,'tests_parirest_comparison');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(a)');
% close(fig);
% 
% fig = figure; hold on;
% for is=1:numel(sims.Sr)
%     Sr = sims.Sr{is};
%     plot_symb(Sr.xc{2},abs(Sr.p{2}(:,1)-Sr.p{1}(:,1)),'-','k',symb2{is},1);
% end
% xlabel('$x$','interpreter','latex');ylabel('Error','interpreter','latex');
% set(gca,'yscale','log')
% ylim([1e-4,3e-2])
% xlim([0.4,1.2])
% file = fullfile(fld,'tests_parirest_comparison_zoom');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(b)');
% close(fig);

%---Draining lake, high res---

sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxb_test_recon_high_paribumpdrain');
sims.Sr = cellfun(@(S)S.solution_ram(1:S.nt),sims.Sf,'UniformOutput',false);
% sims.Sr = cellfun(@(S)S.solution_ram(1:10:S.nt),sims.Sf,'UniformOutput',false);

%Volume on slopes at times
E = cell(9,1);      %Error in h in dry
t = cell(9,1);
for is=1:9
    E{is} = NaN(sims.Sr{is}.nt,1);
    t{is} = sims.Sr{is}.t;
    for it = 1:sims.Sr{is}.nt
        p  = sims.Sr{is}.p{it};
        x  = sims.Sr{is}.xc{it};
        idx = -1.2<x & x<1.2;
        E{is}(it) = sum(abs(p(~idx,1)))*1.6/(nnz(~idx));
    end
end

fig = figure; hold on;
xlim([0,10])
ylim([1e-15,1e-2])
leg = {};
S = 1:2:9;
for is=S
    [tmp.t,tmp.E] = constrain_data(t{is},E{is},xlim,ylim,true);
    plot_symb(tmp.t,tmp.E,'-','k',symb1{is},100);
    leg{end+1} = sprintf('$J=%i$',N(is));
end
set(gca, 'Yscale','log')
xlabel('$t$','interpreter','latex');
ylabel('Volume','interpreter','latex');
legend_latex(leg{:},'location','northeast');
gradient_triangle([7.5,1e-9],5.5,-3/8);
file = fullfile(fld,'tests_paridrain_time');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(b)');
close(fig);

fig = figure; hold on;
xlim([0,0.75])
ylim([10^-4,4e-3])
leg = {};
S = 1:2:9;
for is=S
    [tmp.t,tmp.E] = constrain_data(t{is},E{is},xlim,ylim,true);
    plot_symb(tmp.t,tmp.E,'-','k',symb1{is},10);
    leg{end+1} = sprintf('$J=%i$',N(is));
end
set(gca, 'Yscale','log')
xlabel('$t$','interpreter','latex');
ylabel('Volume','interpreter','latex');
legend_latex(leg{:},'location','southwest');
file = fullfile(fld,'tests_paridrain_earlytime');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(a)');
close(fig);

%---Draining lake, low res---

% sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxb_test_recon_low_paribumpdrain');
% sims.Sr = cellfun(@(S)S.solution_ram(1:S.nt),sims.Sf,'UniformOutput',false);
% % sims.Sr = cellfun(@(S)S.solution_ram(1:10:S.nt),sims.Sf,'UniformOutput',false);
% 
% %Volume on slopes at times
% E = cell(6,1);      %Error in h in dry
% t = cell(6,1);
% for is=1:6
%     E{is} = NaN(sims.Sr{is}.nt,1);
%     t{is} = sims.Sr{is}.t;
%     for it = 1:sims.Sr{is}.nt
%         p  = sims.Sr{is}.p{it};
%         x  = sims.Sr{is}.xc{it};
%         idx = -1.2<x & x<1.2;
%         E{is}(it) = sum(abs(p(~idx,1)))*1.6/(nnz(~idx));
%     end
%     sims.Sr{is}.meta_a.run.recon.t
% end
% 
% fig = figure; hold on;
% xlim([0,10])
% ylim([1e-8,1e-1])
% leg = {};
% for is=1:6
%     [tmp.t,tmp.E] = constrain_data(t{is},E{is},xlim,ylim,true);
%     plot_symb(tmp.t,tmp.E,'-','k',symb2{is},100);
% end
% set(gca, 'Yscale','log')
% xlabel('$t$','interpreter','latex');
% ylabel('Volume','interpreter','latex');
% gradient_triangle([7.5,1e-11],5.5,-3/8);
% file = fullfile(fld,'tests_paridrain_lowres');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1});
% close(fig);


==> Figures/TestProblems_Reconstruction_SlowShock/Old/figs_plot_tprss.m <==
%Plot data for low resolution test problems for boundary condition paper

fld = fullfile(pwd,'Outputs','Plots','TestProblems_Reconstruction_SlowShock');

fig_size = {[8,5.5],                [10,7],                 [16,6]};
fig_marg = {[0.05,0.55,0.05,0.05],  [0.05,0.55,0.05,0.05],  [0.2,1.5,0.05,1.4]};


%Hugnoit Locus of beta shock starting at h0,u0, parameterised by alpha. Also integral curve of beta
shock = @(beta,h0,u0,x0) fsolve(...
        @(x) [x(2)-2*sqrt(x(1))-beta  ;  x(2)-u0 + sqrt((x(1)+h0)/(2*x(1)*h0))*(x(1)-h0)],x0,...
        optimset('Display','off'));

alpha = @(u,h) u + 2*sqrt(h);
beta  = @(u,h) u - 2*sqrt(h);

%--With Theta--

Sf = solution_file('tests_shock');Sr = Sf.solution_ram;

%Plot as fn of x
fig = figure; hold on;
plot_x_recon_field(Sr,Sr.nt,1,'Theta',1,'xg')
plot_x_recon_field(Sr,Sr.nt,1,'p',1,'-k')
ylabel('$h(x,1)$','interpreter','latex');xlabel('$x$','interpreter','latex');
xlim([-0.5,1]);
ylim([0,1.1]);
MagInset(gcf, -1, [0,1,0.993,1.007], [0.2,0.9,0.2,0.8], {'SE','NE';'SW','NW'});
file = fullfile(fld,'tests_slowshock_h');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(e)');
close(fig);

%Plot points in phase space and hugoniot locus
fig = figure; hold on;
x = Sr.array(':',1,Sr.xc,':',1);
h = Sr.array(':',1,Sr.p,':',1);
u = Sr.array(':',1,Sr.p,':',3);
for i=1:size(h,1)
    idx = x(i,:)>=-1 & x(i,:)<=1;
    plot(beta(u(i,idx),h(i,idx)),alpha(u(i,idx),h(i,idx)),'x','Color',hsv2rgb(0.6*(1-(i-1)/(size(h,1)-1)),1,1));
end
pe = Sr.pe{1};
b1 = pe(1,3) - 2*sqrt(pe(1,1));
b2 = pe(2,3) - 2*sqrt(pe(2,1));
c1 = NaN(2,1001);       c2 = NaN(2,1001);
c1(:,1) = pe(1,[1,3]);  c2(:,1) = pe(2,[1,3]);
for i=1:1000
    c1(:,i+1) = shock(b1+(i/1000)*(b2-b1),pe(1,1),pe(1,3),c1(:,i));
    c2(:,i+1) = shock(b2+(i/1000)*(b1-b2),pe(2,1),pe(2,3),c2(:,i));
end
plot(beta(c2(2,:),c2(1,:)),alpha(c2(2,:),c2(1,:)),'-','Color',[0.7,0,0.7]);
ylabel('$C^+$','interpreter','latex');xlabel('$C^-$','interpreter','latex');
xlim([-1.8,1.75]);
ylim([2.05,3]);
iax=MagInset(gcf, -1, [-1.78,-1.65,2.15,2.28], [-1.75,-0.15,2.55,2.95], {'NE','SE';'NW','SW'});
set(iax,'YAxisLocation','right');
file = fullfile(fld,'tests_slowshock_phase');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(f)');
close(fig);


%--Without Theta--

Sf = solution_file('tests_shock_noTheta');Sr = Sf.solution_ram;

%Plot as fn of x
fig = figure; hold on;
plot_x_recon_field(Sr,Sr.nt,1,'p',1,'-k')
ylabel('$h(x,1)$','interpreter','latex');xlabel('$x$','interpreter','latex');
xlim([-0.5,1]);
ylim([0,1.1]);
MagInset(gcf, -1, [0,1,0.96,1.03], [0.2,0.9,0.2,0.8], {'SE','NE';'SW','NW'});
file = fullfile(fld,'tests_slowshock_noTheta_h');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(a)');
close(fig);

%Plot points in phase space
fig = figure; hold on;
x = Sr.array(':',1,Sr.xc,':',1);
h = Sr.array(':',1,Sr.p,':',1);
u = Sr.array(':',1,Sr.p,':',3);
for i=1:size(h,1)
    idx = x(i,:)>=-1 & x(i,:)<=1;
    plot(beta(u(i,idx),h(i,idx)),alpha(u(i,idx),h(i,idx)),'x','Color',hsv2rgb(0.6*(1-(i-1)/(size(h,1)-1)),1,1));
end
pe = Sr.pe{1};
b1 = pe(1,3) - 2*sqrt(pe(1,1));
b2 = pe(2,3) - 2*sqrt(pe(2,1));
c1 = NaN(2,1001);       c2 = NaN(2,1001);
c1(:,1) = pe(1,[1,3]);  c2(:,1) = pe(2,[1,3]);
for i=1:1000
    c1(:,i+1) = shock(b1+(i/1000)*(b2-b1),pe(1,1),pe(1,3),c1(:,i));
    c2(:,i+1) = shock(b2+(i/1000)*(b1-b2),pe(2,1),pe(2,3),c2(:,i));
end
plot(beta(c2(2,:),c2(1,:)),alpha(c2(2,:),c2(1,:)),'-','Color',[0.5,0,0.5]);
ylabel('$C^+$','interpreter','latex');xlabel('$C^-$','interpreter','latex');
xlim([-1.8,1.75]);
ylim([2.05,3]);
iax=MagInset(gcf, -1, [-1.78,-1.65,2.15,2.28], [-1.75,-0.15,2.55,2.95], {'NE','SE';'NW','SW'});
set(iax,'YAxisLocation','right');
file = fullfile(fld,'tests_slowshock_noTheta_phase');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(b)');
close(fig);



%--Piecewise constant--

Sf = solution_file('tests_shock_const');Sr = Sf.solution_ram;

%Plot as fn of x
fig = figure; hold on;
plot_x_recon_field(Sr,Sr.nt,1,'p',1,'-k')
ylabel('$h(x,1)$','interpreter','latex');xlabel('$x$','interpreter','latex');
xlim([-0.5,1]);
ylim([0,1.1]);
MagInset(gcf, -1, [0,1,0.993,1.007], [0.2,0.9,0.2,0.8], {'SE','NE';'SW','NW'});
file = fullfile(fld,'tests_slowshock_const_h');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(c)');
close(fig);

%Plot points in phase space
fig = figure; hold on;
x = Sr.array(':',1,Sr.xc,':',1);
h = Sr.array(':',1,Sr.p,':',1);
u = Sr.array(':',1,Sr.p,':',3);
for i=1:size(h,1)
    idx = x(i,:)>=-1 & x(i,:)<=1;
    plot(beta(u(i,idx),h(i,idx)),alpha(u(i,idx),h(i,idx)),'x','Color',hsv2rgb(0.6*(1-(i-1)/(size(h,1)-1)),1,1));
end
pe = Sr.pe{1};
b1 = pe(1,3) - 2*sqrt(pe(1,1));
b2 = pe(2,3) - 2*sqrt(pe(2,1));
c1 = NaN(2,1001);       c2 = NaN(2,1001);
c1(:,1) = pe(1,[1,3]);  c2(:,1) = pe(2,[1,3]);
for i=1:1000
    c1(:,i+1) = shock(b1+(i/1000)*(b2-b1),pe(1,1),pe(1,3),c1(:,i));
    c2(:,i+1) = shock(b2+(i/1000)*(b1-b2),pe(2,1),pe(2,3),c2(:,i));
end
plot(beta(c2(2,:),c2(1,:)),alpha(c2(2,:),c2(1,:)),'-','Color',[0.5,0,0.5]);
ylabel('$C^+$','interpreter','latex');xlabel('$C^-$','interpreter','latex');
xlim([-1.8,1.75]);
ylim([2.05,3]);
iax=MagInset(gcf, -1, [-1.78,-1.65,2.15,2.28], [-1.75,-0.15,2.55,2.95], {'NE','SE';'NW','SW'});
set(iax,'YAxisLocation','right');
file = fullfile(fld,'tests_slowshock_const_phase');
savefig(fig,file);
fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl','(d)');
close(fig);

==> Figures/TestProblems_Reconstruction_SlowShock/figs_plot_tprss.m <==
%Plot data for low resolution test problems for boundary condition paper

fld = fullfile(pwd,'Outputs','Plots','TestProblems_Reconstruction_SlowShock');

fig_size = {[8,5],                  [10,7],                 [16,6]};
fig_marg = {[0.25,0.7,0.1,0.3],     [0.05,0.55,0.05,0.05],  [0.2,1.5,0.05,1.4]};

%Hugnoit Locus of beta shock starting at h0,u0, parameterised by alpha. Also integral curve of beta
shock = @(beta,h0,u0,x0) fsolve(...
        @(x) [x(2)-2*sqrt(x(1))-beta  ;  x(2)-u0 + sqrt((x(1)+h0)/(2*x(1)*h0))*(x(1)-h0)],x0,...
        optimset('Display','off'));

alpha = @(u,h) u + 2*sqrt(h);
beta  = @(u,h) u - 2*sqrt(h);

label = [1,3,7,5];

%Loop over different reconstructions
for ir=1:4
    recon_t = recon_types(ir);
%     Sf_cell{ir} = solution_file(sprintf('tests_shock_%s',char(recon_t)));
%     Sr_cell{ir} = Sf_cell{ir}.solution_ram;
    Sr = Sr_cell{ir};
    recon = Sr.meta_a.recon;
    
    %Plot as fn of x
    fig = figure; hold on;
    
    if recon_t==recon_types.Theta
        plot_x_recon_field(Sr,Sr.nt,1,'Theta',1,'xg-');
    elseif recon_t==recon_types.kappa
        if ~isfield(recon,'Ktil')
            recon.Ktil = [1,10];
        end
        K = recon.Ktil(1) + recon.Ktil(2)*sqrt(Sr.dy(Sr.nt));
        h = Sr.Q{Sr.nt}(:,1);
        k = min([ones(size(h,1)-2,1) , K*h(2:end-1)./h(3:end) , K*h(2:end-1)./h(1:end-2)],[],2);
        k = [0;k;0];
        plot(Sr.xc{Sr.nt},k,'xg-')
    end
    
    plot_x_recon_field(Sr,Sr.nt,1,'p',1,'-k')
    ylabel('$h(x,1)$','interpreter','latex');xlabel('$x$','interpreter','latex');
    xlim([-0.5,1]);
    ylim([0,1.1]);
    MagInset(gcf, -1, [0,1,0.978,1.022], [0.2,0.9,0.2,0.8], {'SE','NE';'SW','NW'});
    file = fullfile(fld,sprintf('tests_slowshock_%s_h',char(recon_t)));
    savefig(fig,file);
    fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',['(',num2alpha(label(ir)),')']);
    close(fig);
    
    %Plot points in phase space and hugoniot locus
    fig = figure; hold on;
    x = Sr.array(':',1,Sr.xc,':',1);
    h = Sr.array(':',1,Sr.p,':',1);
    u = Sr.array(':',1,Sr.p,':',2);
    for i=1:size(h,1)
        idx = x(i,:)>=-1 & x(i,:)<=1;
        plot(beta(u(i,idx),h(i,idx)),alpha(u(i,idx),h(i,idx)),'x','Color',hsv2rgb(0.6*(1-(i-1)/(size(h,1)-1)),1,1),'MarkerSize',4);
    end
    pe = Sr.pe{1};
    b1 = pe(1,2) - 2*sqrt(pe(1,1));
    b2 = pe(2,2) - 2*sqrt(pe(2,1));
    c1 = NaN(2,1001);       c2 = NaN(2,1001);
    c1(:,1) = pe(1,[1,2]);  c2(:,1) = pe(2,[1,2]);
    for i=1:1000
        c1(:,i+1) = shock(b1+(i/1000)*(b2-b1),pe(1,1),pe(1,2),c1(:,i));
        c2(:,i+1) = shock(b2+(i/1000)*(b1-b2),pe(2,1),pe(2,2),c2(:,i));
    end
    plot(beta(c2(2,:),c2(1,:)),alpha(c2(2,:),c2(1,:)),'-','Color',[0.7,0,0.7]);
    ylabel('$C^+$','interpreter','latex');xlabel('$C^-$','interpreter','latex');
    xlim([-1.8,1.75]);
    ylim([2.05,3]);
    iax=MagInset(gcf, -1, [-1.78,-1.65,2.165,2.29], [-1.75,-0.15,2.55,2.95], {'NE','SE';'NW','SW'});
    set(iax,'YAxisLocation','right');
    yticks(iax,0:0.04:10)
    file = fullfile(fld,sprintf('tests_slowshock_%s_phase',char(recon_t)));
    savefig(fig,file);
    fig2pdf(fig,file,fig_size{1},fig_marg{1},'label_tl',['(',num2alpha(label(ir)+1),')']);
    close(fig);
end

==> Figures/TestProblems_Reconstruction_Thacker/figs_plot_tprth.m <==
%Plot snapshots for parbolic basin problems for reconstruction paper

fld = fullfile(pwd,'Outputs','Plots','TestProblems_Reconstruction_Thacker');

fig_size = {[8,5.5],                [10,7],                 [16,6]};
fig_marg = {[0.05,0.55,0.05,0.05],  [0.05,0.55,0.05,0.05],  [0.2,1.5,0.05,1.4]};

N = round(10.^(2:0.25:4));

symb1 = {'o','','s','','d','','x','','+'};
symb2 = {'o','s','d','x','+','^'};

%---Oscillating lake (Thacker), high res---

% sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxb_test_recon_high_thack');
% 
% %Snapshot
% Sf = sims.Sf{end}; Sr = Sf.solution_ram(Sf.time_idx_approx(sqrt(2)*pi*(0:4)/8));
% fig = figure; hold on;
% plot_x_curve_field(Sr,1,':','P',1,'-k');
% plot_x_curve_field(Sr,1,':','P',3,'-k');
% xlabel('$x$','interpreter','latex');ylabel('$b \quad \eta$','interpreter','latex');
% xlim([-2,2]);
% text(1.8        ,2.6    ,'$0$','interpreter','latex','HorizontalAlignment','right'  ,'VerticalAlignment','bottom');
% text(sqrt(2)    ,1.5    ,'$1$','interpreter','latex','HorizontalAlignment','left'   ,'VerticalAlignment','top');
% text(0          ,0      ,'$2$','interpreter','latex','HorizontalAlignment','center' ,'VerticalAlignment','bottom');
% text(-sqrt(2)   ,1.5    ,'$3$','interpreter','latex','HorizontalAlignment','right'  ,'VerticalAlignment','top');
% text(-1.8       ,2.6    ,'$4$','interpreter','latex','HorizontalAlignment','left'   ,'VerticalAlignment','bottom');
% file = fullfile(fld,'tests_thack_h');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{3},fig_marg{3});
% close(fig);
% 
% sims.Sr = cellfun(@(S)S.solution_ram(S.nt),sims.Sf,'UniformOutput',false);
% 
% %Exact solution
% I = exact_soln(equation('sxb'),'pari',[1,1,1,1],0);
% I.x0 = [I.x0(1)-1,I.x0(2)+1];
% I.meta_a.exact = true;
% 
% %Compute errors at end time
% E1 = NaN(9,1);      %Error in h in dry
% E2 = NaN(9,1);      %Error in h in wet
% E3 = NaN(9,1);      %Error in u in wet
% for is=1:9
%     I.N0 = N(is);
%     S_p  = sims.Sr{is}.p{1};
%     S_pe = sims.Sr{is}.pe{1};
%     I_p  = I.p{1};
%     I_pe = I.pe{1};
%     x  = sims.Sr{is}.xc{1};
%     idx = 0<=x & x<=2;
%     E1(is) = sum(abs(S_p(~idx,1)-I_p(~idx,1)))/(nnz(~idx));
%     E2(is) = sum(abs(S_p(idx,1)-I_p(idx,1)))/(nnz(idx));
%     E3(is) = sum(abs(S_p(idx,2)-I_p(idx,2)))/(nnz(idx));
% end
% fig = figure; hold on;
% plot(N,E1,':ok',N,E2,':sk',N,E3,':dk');
% set(gca, 'XScale', 'log','Yscale','log')
% legend_latex('$h$ on $x \leq 0$ \& $2 \leq x$','$h$ on $0 \leq x \leq 2$','$u$ on $0 \leq x \leq 2$','location','southwest')
% xlabel('$J$','interpreter','latex');ylabel('$\ell_1$ Error','interpreter','latex');
% gradient_triangle([1e3,2e-5],2e3,-3/2)
% gradient_triangle([2e2,1.5e-6],4e2,-2)
% ylim([1e-9,max(getYdata(fig))])
% yticks(10.^(-8:2:-2))
% file = fullfile(fld,'tests_thack_convergence');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1});
% close(fig);

%---Oscillating lake (Thacker), low res---

% sims = sim_load('\\smb-cream.maths.bris.ac.uk\es14924\Central_Solver\Outputs\Data\sims_sxb_test_recon_low_thack');
% t = sqrt(2)*pi/4;
% sims.Sr = cell(size(sims.Sf));
% for is=1:numel(sims.Sf)
%     it = sims.Sf{is}.time_idx_approx(t);
%     if abs(sims.Sf{is}.t(it)-t)<1e-10
%         sims.Sr{is} = sims.Sf{is}.solution_ram(it);
%     end
% end
% 
% I = exact_soln(equation('sxb'),'pari',[1,1,1],t);
% I.N0 = run.N;
% I.x0 = [I.x0(1)-1,I.x0(2)+1];
% I.meta_a.exact = true;
% 
% fig = figure; hold on;
% for is=1:numel(sims.Sr)
%     Sr = sims.Sr{is};
%     if ~isempty(Sr)
%         plot_symb(Sr.xc{1},abs(Sr.p{1}(:,1)-I.p{1}(:,1)),'-','k',symb2{is},1);
%     end
% end
% xlabel('$x$','interpreter','latex');ylabel('Error','interpreter','latex');
% set(gca,'yscale','log')
% ylim([1e-7,1])
% file = fullfile(fld,'tests_thack_comparison');
% savefig(fig,file);
% fig2pdf(fig,file,fig_size{1},fig_marg{1});
% close(fig);
